ManiFeSt: Manifold-based Feature Selection for Small Data Sets

In this paper, we present a new method for few-sample supervised feature selection (FS). Our method first learns the manifold of the feature space of each class using kernels capturing multi-feature associations. Then, based on Riemannian geometry, a composite kernel is computed, extracting the differences between the learned feature associations. Finally, a FS score based on spectral analysis is proposed. Considering multi-feature associations makes our method multivariate by design. This in turn allows for the extraction of the hidden manifold underlying the features and avoids overfitting, facilitating few-sample FS. We showcase the efficacy of our method on illustrative examples and several benchmarks, where our method demonstrates higher accuracy in selecting the informative features compared to competing methods. In addition, we show that our FS leads to improved classification and better generalization when applied to test data.

==> ManiFeSt_ Manifold-based Feature Selection for Small Data Sets (Arxiv Version) (3)/pics/Draw_illustrative_Example.py <==
# -*- coding: utf-8 -*-
"""
Created on 

@author: 
"""

import numpy as np

import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec

from keras.datasets import mnist
from sklearn.model_selection  import train_test_split


from ManiFeSt import ManiFeSt


#%%                
        
# General Params
random_state=40
n_samples_each_class =2000

#load MNIST dataset 4 and 9 digits
(X1, y1), (X2, y2) = mnist.load_data()
(X,y)=(np.concatenate((X1,X2)),np.concatenate((y1,y2)))

#extract 4 and 9 digits
X=np.concatenate((X[(y==4),:][:n_samples_each_class,:,:],X[(y==9),:][:n_samples_each_class,:,:]))
y=np.concatenate((y[(y==4)][:n_samples_each_class],y[(y==9)][:n_samples_each_class]))
X=X.reshape(X.shape[0],-1)/255

#Train-test split
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.25, stratify = y, random_state=random_state)

# ManiFeSt Score
use_spsd = True  #False - use SPD form  - default is SPSD
kernel_scale_factor = 1 # The RBF kernel scale is typically set to the median of the Euclidean distances up to some scalar defiend by kernel_scale_factor ,  default value 1
score, idx, debug_data = ManiFeSt(X_train,y_train,kernel_scale_factor=kernel_scale_factor,use_spsd=use_spsd)  #use_spsd=use_spsd


#%% Plot Score

label = list(set(y_train))
x_train_9= X_train[np.where(y_train==9)]
x_train_4= X_train[np.where(y_train==4)]
(eigVecW1,eigValW1,eigVecW2,eigValW2,eigVecA1,eigValA1,eigVecS,eigValS,A1,S) = debug_data 

plt.rc('text', usetex=True)
plt.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]

fig = plt.figure(figsize=(42, 22),constrained_layout=False, facecolor='0.9',dpi=300)


gs = fig.add_gridspec(nrows=22, ncols=42, left=0, right=1,top=1, bottom=0,
                      hspace=0, wspace=0)


ax =  fig.add_subplot(gs[1:6,0:5])
ax.set_xticklabels([])
ax.set_yticklabels([])  
ax.set_xticks([])
ax.set_yticks([])         
ax.set_title(r'Class 1 - $\boldsymbol{X}^{(\text{1})}$',fontsize=50)

inner_grid = gridspec.GridSpecFromSubplotSpec(4, 4,
        subplot_spec=gs[1:6,0:5], wspace=0.0, hspace=0.0)
for j in range(16):            
    ax = plt.Subplot(fig, inner_grid[j])
    im = ax.imshow(abs(x_train_9[j,:].reshape((28,28))),cmap=plt.get_cmap('gray'))        
    ax.set_xticks([])
    ax.set_yticks([])
    fig.add_subplot(ax)

ax =  fig.add_subplot(gs[17:22,0:5])
ax.set_xticklabels([])
ax.set_yticklabels([])  
ax.set_xticks([])
ax.set_yticks([])         
ax.set_title(r'Class 2 - $\boldsymbol{X}^{(\text{2})}$',fontsize=50)    
    
inner_grid = gridspec.GridSpecFromSubplotSpec(4, 4,
        subplot_spec=gs[17:22,0:5], wspace=0.0, hspace=0.0)
for j in range(16):            
    ax = plt.Subplot(fig, inner_grid[j])
    im = ax.imshow(abs(x_train_4[j,:].reshape((28,28))),cmap=plt.get_cmap('gray'))        
    ax.set_xticks([])
    ax.set_yticks([])
    fig.add_subplot(ax)
    

ax =  fig.add_subplot(gs[7:11,0:4])
im = ax.imshow(abs(eigVecS[:,0].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])  
ax.set_xticks([])
ax.set_yticks([])         
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{M})}_\text{1}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[12:16,0:4])
im = ax.imshow(abs(eigVecS[:,1].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{M})}_\text{2}$',fontsize=50,y=1.03)    


_min, _max = np.amin(abs(eigVecA1[:,0:5])), np.amax(abs(eigVecA1[:,0:5]))

ax =  fig.add_subplot(gs[2:6,18:22])
im = ax.imshow(abs(eigVecA1[:,0].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])  
ax.set_xticks([])
ax.set_yticks([])         
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{D})}_\text{1}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[7:11,18:22])
im = ax.imshow(abs(eigVecA1[:,1].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{D})}_\text{2}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[12:16,18:22])
im = ax.imshow(abs(eigVecA1[:,2].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{D} )}_\text{3}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[17:21,18:22])
im = ax.imshow(abs(eigVecA1[:,3].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{D})}_\text{4}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[7:16,33:42])
im = ax.imshow(abs(score.reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'ManiFeSt Score - $\boldsymbol{r}$',fontsize=70)    

plt.show()                
   
            

==> ManiFeSt_ Manifold-based Feature Selection for Small Data Sets (Arxiv Version) (3)/pics/ManiFeSt.py <==
# -*- coding: utf-8 -*-
"""
Created on 

@author:
"""

# import sys

import scipy.io

import numpy as np


from sklearn.metrics.pairwise import euclidean_distances
from scipy.linalg import fractional_matrix_power
from scipy.linalg import logm,cosm,sinm,inv,sqrtm,pinv



def spsd_geodesics(G1,G2,p=0.5,r=None,eigVecG1=None,eigValG1=None,eigVecG2=None,eigValG2=None):
    if r==None:
        r=100
    
        
    lapack_driver='gesdd'
        
    if eigVecG1 is None:
        eigValG1,eigVecG1 =scipy.linalg.eigh(G1)    
    if eigVecG2 is None:
        eigValG2,eigVecG2 =scipy.linalg.eigh(G2)    
            
    maxIndciesG1 = np.argsort(abs(eigValG1))[-r:][::-1]
    V1 = eigVecG1[:,maxIndciesG1]
    LAMBDA1 = np.diag(eigValG1[maxIndciesG1])
    
    maxIndciesG2 = np.argsort(abs(eigValG2))[-r:][::-1]
    V2 = eigVecG2[:,maxIndciesG2]
    LAMBDA2 = np.diag(eigValG2[maxIndciesG2])
    
    try:
        O2,sigma,O1T =scipy.linalg.svd(V2.conj().T@V1,lapack_driver=lapack_driver)   #lapack_driver='gesvd' is more stable while lapack_driver='gesdd' is more fast
    except:
        O2,sigma,O1T =scipy.linalg.svd(V2.conj().T@V1,lapack_driver='gesvd')   #lapack_driver='gesvd' is more stable while lapack_driver='gesdd' is more fast
        print('SVD does not converge')
    
    SIGMA = np.diag(sigma)
    O1 = O1T.conj().T
    
    THETA = -1j*logm(1j*sqrtm(np.eye(r)-SIGMA@SIGMA)+SIGMA)
    
    U1 = V1@O1
    R1 = O1.conj().T@LAMBDA1@O1
    
    U2 = V2@O2
    R2 = O2.conj().T@LAMBDA2@O2
    
    UG1G2 = U1@cosm(THETA*p)+(np.eye(G1.shape[0])-U1@U1.conj().T)@U2@pinv(sinm(THETA))@sinm(THETA*p)
    
    R1PowerHalf =sqrtm(R1)
    R1PowerMinusHalf = inv(R1PowerHalf)
        
    RG1G2 =   R1PowerHalf@fractional_matrix_power(R1PowerMinusHalf@R2@R1PowerMinusHalf,p)@R1PowerHalf
    
    return UG1G2,RG1G2,R1,R2

          
def ManiFeSt(X,y,use_spsd='True', kernel_scale_factor = 1):
    
    eps_rank = 1e-10
        
    label = list(set(y))
    x_1= X[np.where(y==label[0])]
    x_2= X[np.where(y==label[1])]
    
    K1_dis=euclidean_distances(np.transpose(x_1))                    
    K2_dis=euclidean_distances(np.transpose(x_2))      
    
    epsilon1 = kernel_scale_factor*np.median(K1_dis[~np.eye(K1_dis.shape[0],dtype=bool)])
    epsilon2 = kernel_scale_factor*np.median(K2_dis[~np.eye(K2_dis.shape[0],dtype=bool)])
        
    K1 = np.exp(-(K1_dis**2)/(2*epsilon1**2))     
    K2 = np.exp(-(K2_dis**2)/(2*epsilon2**2)) 
    
    W1=K1
    W2=K2
    
    ##Check kernel ranks for further debug
    eigValW1,eigVecW1 =scipy.linalg.eigh(W1)
    rank_W1 = len(np.abs(eigValW1)[np.abs(eigValW1)>eps_rank])
   
    eigValW2,eigVecW2 =scipy.linalg.eigh(W2)
    rank_W2 = len(np.abs(eigValW2)[np.abs(eigValW2)>eps_rank])
    
    
    if use_spsd:
                        
        # create M (S) operator
        min_rank = min(rank_W1,rank_W2)
        UW1W2,RW1W2,RW1,RW2 = spsd_geodesics(W1,W2,p=0.5,r=min_rank,eigVecG1=eigVecW1,eigValG1=eigValW1,eigVecG2=eigVecW2,eigValG2=eigValW2)
        S = UW1W2@RW1W2@UW1W2.conj().T
            
        eigValS,eigVecS =scipy.linalg.eigh(S)
        rank_S = len(np.abs(eigValS)[np.abs(eigValS)>eps_rank])
        
        # create D (A1) operator  
        min_rank = min(rank_W1,rank_S)     
        USW1,RSW1,RS,RW1 = spsd_geodesics(S,W1,p=1,r=min_rank,eigVecG1=eigVecS,eigValG1=eigValS,eigVecG2=eigVecW1,eigValG2=eigValW1)
        RSPowerHalf =sqrtm(RS)
        RSPowerMinusHalf =scipy.linalg.inv(RSPowerHalf)
        A1= USW1@RSPowerHalf@logm(RSPowerMinusHalf@RW1@RSPowerMinusHalf)@RSPowerHalf@USW1.conj().T
        
        eigValA1,eigVecA1 =scipy.linalg.eigh(A1)            
        rank_A1 = len(np.abs(eigValA1)[np.abs(eigValA1)>eps_rank])
        
     
    elif use_spsd==False:
        #W1 = W1+np.eye(W1.shape[0])*eps_rank*2  #regularizaion if needed
        #W2 = W2+np.eye(W1.shape[0])*eps_rank*2  #regularizaion if needed
        W1PowerHalf =sqrtm(W1)
        W1PowerMinusHalf =scipy.linalg.inv(W1PowerHalf)        
        S =   W1PowerHalf@fractional_matrix_power(W1PowerMinusHalf@W2@W1PowerMinusHalf,0.5)@W1PowerHalf
        
        eigValS,eigVecS =scipy.linalg.eigh(S)
        rank_S = len(np.abs(eigValS)[np.abs(eigValS)>eps_rank])
    
        SPowerHalf =sqrtm(S)
        SPowerMinusHalf =scipy.linalg.inv(SPowerHalf)
        A1 = SPowerHalf@logm(SPowerMinusHalf@W1@SPowerMinusHalf)@SPowerHalf
                
        eigValA1,eigVecA1 =scipy.linalg.eigh(A1)            
        rank_A1 = len(np.abs(eigValA1)[np.abs(eigValA1)>eps_rank])
        
                
    eigVecW1 = np.abs(eigVecW1[:,::-1])
    eigValW1 = np.abs(eigValW1[::-1])    
    eigVecW2 = np.abs(eigVecW2[:,::-1])
    eigValW2 = np.abs(eigValW2[::-1])    
    eigVecS = np.abs(eigVecS[:,::-1])
    eigValS = np.abs(eigValS[::-1])
    eigVecA1 = np.abs(eigVecA1[:,::-1])
    eigValA1 = np.abs(eigValA1[::-1])
    
    r = len(eigValA1)        
    maxIndcies = np.argsort(eigValA1)[-r:][::-1]
    eigVec_norm = eigVecA1[:,maxIndcies]**2
    score = eigVec_norm@(eigValA1[maxIndcies])
    
    idx = np.argsort(score, 0)[::-1]   
    
    debug_data = (eigVecW1,eigValW1,eigVecW2,eigValW2,eigVecA1,eigValA1,eigVecS,eigValS,A1,S)
    return score,idx,debug_data
    
    
   
 

==> pics/Draw_illustrative_Example.py <==
# -*- coding: utf-8 -*-
"""
Created on 

@author: 
"""

import numpy as np

import matplotlib.pyplot as plt
import matplotlib.gridspec as gridspec

from keras.datasets import mnist
from sklearn.model_selection  import train_test_split


from ManiFeSt import ManiFeSt


#%%                
        
# General Params
random_state=40
n_samples_each_class =2000

#load MNIST dataset 4 and 9 digits
(X1, y1), (X2, y2) = mnist.load_data()
(X,y)=(np.concatenate((X1,X2)),np.concatenate((y1,y2)))

#extract 4 and 9 digits
X=np.concatenate((X[(y==4),:][:n_samples_each_class,:,:],X[(y==9),:][:n_samples_each_class,:,:]))
y=np.concatenate((y[(y==4)][:n_samples_each_class],y[(y==9)][:n_samples_each_class]))
X=X.reshape(X.shape[0],-1)/255

#Train-test split
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.25, stratify = y, random_state=random_state)

# ManiFeSt Score
use_spsd = True  #False - use SPD form  - default is SPSD
kernel_scale_factor = 1 # The RBF kernel scale is typically set to the median of the Euclidean distances up to some scalar defiend by kernel_scale_factor ,  default value 1
score, idx, debug_data = ManiFeSt(X_train,y_train,kernel_scale_factor=kernel_scale_factor,use_spsd=use_spsd)  #use_spsd=use_spsd


#%% Plot Score

label = list(set(y_train))
x_train_9= X_train[np.where(y_train==9)]
x_train_4= X_train[np.where(y_train==4)]
(eigVecW1,eigValW1,eigVecW2,eigValW2,eigVecA1,eigValA1,eigVecS,eigValS,A1,S) = debug_data 

plt.rc('text', usetex=True)
plt.rcParams['text.latex.preamble']=[r"\usepackage{amsmath}"]

fig = plt.figure(figsize=(42, 22),constrained_layout=False, facecolor='0.9',dpi=300)


gs = fig.add_gridspec(nrows=22, ncols=42, left=0, right=1,top=1, bottom=0,
                      hspace=0, wspace=0)


ax =  fig.add_subplot(gs[1:6,0:5])
ax.set_xticklabels([])
ax.set_yticklabels([])  
ax.set_xticks([])
ax.set_yticks([])         
ax.set_title(r'Class 1 - $\boldsymbol{X}^{(\text{1})}$',fontsize=50)

inner_grid = gridspec.GridSpecFromSubplotSpec(4, 4,
        subplot_spec=gs[1:6,0:5], wspace=0.0, hspace=0.0)
for j in range(16):            
    ax = plt.Subplot(fig, inner_grid[j])
    im = ax.imshow(abs(x_train_9[j,:].reshape((28,28))),cmap=plt.get_cmap('gray'))        
    ax.set_xticks([])
    ax.set_yticks([])
    fig.add_subplot(ax)

ax =  fig.add_subplot(gs[17:22,0:5])
ax.set_xticklabels([])
ax.set_yticklabels([])  
ax.set_xticks([])
ax.set_yticks([])         
ax.set_title(r'Class 2 - $\boldsymbol{X}^{(\text{2})}$',fontsize=50)    
    
inner_grid = gridspec.GridSpecFromSubplotSpec(4, 4,
        subplot_spec=gs[17:22,0:5], wspace=0.0, hspace=0.0)
for j in range(16):            
    ax = plt.Subplot(fig, inner_grid[j])
    im = ax.imshow(abs(x_train_4[j,:].reshape((28,28))),cmap=plt.get_cmap('gray'))        
    ax.set_xticks([])
    ax.set_yticks([])
    fig.add_subplot(ax)
    

ax =  fig.add_subplot(gs[7:11,0:4])
im = ax.imshow(abs(eigVecS[:,0].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])  
ax.set_xticks([])
ax.set_yticks([])         
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{M})}_\text{1}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[12:16,0:4])
im = ax.imshow(abs(eigVecS[:,1].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{M})}_\text{2}$',fontsize=50,y=1.03)    


_min, _max = np.amin(abs(eigVecA1[:,0:5])), np.amax(abs(eigVecA1[:,0:5]))

ax =  fig.add_subplot(gs[2:6,18:22])
im = ax.imshow(abs(eigVecA1[:,0].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])  
ax.set_xticks([])
ax.set_yticks([])         
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{D})}_\text{1}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[7:11,18:22])
im = ax.imshow(abs(eigVecA1[:,1].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{D})}_\text{2}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[12:16,18:22])
im = ax.imshow(abs(eigVecA1[:,2].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{D} )}_\text{3}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[17:21,18:22])
im = ax.imshow(abs(eigVecA1[:,3].reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'$\boldsymbol{\phi}^{(\boldsymbol{D})}_\text{4}$',fontsize=50,y=1.03)    

ax =  fig.add_subplot(gs[7:16,33:42])
im = ax.imshow(abs(score.reshape((28,28))))
ax.set_xticklabels([])
ax.set_yticklabels([])           
ax.set_xticks([])
ax.set_yticks([])
ax.set_title(r'ManiFeSt Score - $\boldsymbol{r}$',fontsize=70)    

plt.show()                
   
            

==> pics/ManiFeSt.py <==
# -*- coding: utf-8 -*-
"""
Created on 

@author:
"""

# import sys

import scipy.io

import numpy as np


from sklearn.metrics.pairwise import euclidean_distances
from scipy.linalg import fractional_matrix_power
from scipy.linalg import logm,cosm,sinm,inv,sqrtm,pinv



def spsd_geodesics(G1,G2,p=0.5,r=None,eigVecG1=None,eigValG1=None,eigVecG2=None,eigValG2=None):
    if r==None:
        r=100
    
        
    lapack_driver='gesdd'
        
    if eigVecG1 is None:
        eigValG1,eigVecG1 =scipy.linalg.eigh(G1)    
    if eigVecG2 is None:
        eigValG2,eigVecG2 =scipy.linalg.eigh(G2)    
            
    maxIndciesG1 = np.argsort(abs(eigValG1))[-r:][::-1]
    V1 = eigVecG1[:,maxIndciesG1]
    LAMBDA1 = np.diag(eigValG1[maxIndciesG1])
    
    maxIndciesG2 = np.argsort(abs(eigValG2))[-r:][::-1]
    V2 = eigVecG2[:,maxIndciesG2]
    LAMBDA2 = np.diag(eigValG2[maxIndciesG2])
    
    try:
        O2,sigma,O1T =scipy.linalg.svd(V2.conj().T@V1,lapack_driver=lapack_driver)   #lapack_driver='gesvd' is more stable while lapack_driver='gesdd' is more fast
    except:
        O2,sigma,O1T =scipy.linalg.svd(V2.conj().T@V1,lapack_driver='gesvd')   #lapack_driver='gesvd' is more stable while lapack_driver='gesdd' is more fast
        print('SVD does not converge')
    
    SIGMA = np.diag(sigma)
    O1 = O1T.conj().T
    
    THETA = -1j*logm(1j*sqrtm(np.eye(r)-SIGMA@SIGMA)+SIGMA)
    
    U1 = V1@O1
    R1 = O1.conj().T@LAMBDA1@O1
    
    U2 = V2@O2
    R2 = O2.conj().T@LAMBDA2@O2
    
    UG1G2 = U1@cosm(THETA*p)+(np.eye(G1.shape[0])-U1@U1.conj().T)@U2@pinv(sinm(THETA))@sinm(THETA*p)
    
    R1PowerHalf =sqrtm(R1)
    R1PowerMinusHalf = inv(R1PowerHalf)
        
    RG1G2 =   R1PowerHalf@fractional_matrix_power(R1PowerMinusHalf@R2@R1PowerMinusHalf,p)@R1PowerHalf
    
    return UG1G2,RG1G2,R1,R2

          
def ManiFeSt(X,y,use_spsd='True', kernel_scale_factor = 1):
    
    eps_rank = 1e-10
        
    label = list(set(y))
    x_1= X[np.where(y==label[0])]
    x_2= X[np.where(y==label[1])]
    
    K1_dis=euclidean_distances(np.transpose(x_1))                    
    K2_dis=euclidean_distances(np.transpose(x_2))      
    
    epsilon1 = kernel_scale_factor*np.median(K1_dis[~np.eye(K1_dis.shape[0],dtype=bool)])
    epsilon2 = kernel_scale_factor*np.median(K2_dis[~np.eye(K2_dis.shape[0],dtype=bool)])
        
    K1 = np.exp(-(K1_dis**2)/(2*epsilon1**2))     
    K2 = np.exp(-(K2_dis**2)/(2*epsilon2**2)) 
    
    W1=K1
    W2=K2
    
    ##Check kernel ranks for further debug
    eigValW1,eigVecW1 =scipy.linalg.eigh(W1)
    rank_W1 = len(np.abs(eigValW1)[np.abs(eigValW1)>eps_rank])
   
    eigValW2,eigVecW2 =scipy.linalg.eigh(W2)
    rank_W2 = len(np.abs(eigValW2)[np.abs(eigValW2)>eps_rank])
    
    
    if use_spsd:
                        
        # create M (S) operator
        min_rank = min(rank_W1,rank_W2)
        UW1W2,RW1W2,RW1,RW2 = spsd_geodesics(W1,W2,p=0.5,r=min_rank,eigVecG1=eigVecW1,eigValG1=eigValW1,eigVecG2=eigVecW2,eigValG2=eigValW2)
        S = UW1W2@RW1W2@UW1W2.conj().T
            
        eigValS,eigVecS =scipy.linalg.eigh(S)
        rank_S = len(np.abs(eigValS)[np.abs(eigValS)>eps_rank])
        
        # create D (A1) operator  
        min_rank = min(rank_W1,rank_S)     
        USW1,RSW1,RS,RW1 = spsd_geodesics(S,W1,p=1,r=min_rank,eigVecG1=eigVecS,eigValG1=eigValS,eigVecG2=eigVecW1,eigValG2=eigValW1)
        RSPowerHalf =sqrtm(RS)
        RSPowerMinusHalf =scipy.linalg.inv(RSPowerHalf)
        A1= USW1@RSPowerHalf@logm(RSPowerMinusHalf@RW1@RSPowerMinusHalf)@RSPowerHalf@USW1.conj().T
        
        eigValA1,eigVecA1 =scipy.linalg.eigh(A1)            
        rank_A1 = len(np.abs(eigValA1)[np.abs(eigValA1)>eps_rank])
        
     
    elif use_spsd==False:
        #W1 = W1+np.eye(W1.shape[0])*eps_rank*2  #regularizaion if needed
        #W2 = W2+np.eye(W1.shape[0])*eps_rank*2  #regularizaion if needed
        W1PowerHalf =sqrtm(W1)
        W1PowerMinusHalf =scipy.linalg.inv(W1PowerHalf)        
        S =   W1PowerHalf@fractional_matrix_power(W1PowerMinusHalf@W2@W1PowerMinusHalf,0.5)@W1PowerHalf
        
        eigValS,eigVecS =scipy.linalg.eigh(S)
        rank_S = len(np.abs(eigValS)[np.abs(eigValS)>eps_rank])
    
        SPowerHalf =sqrtm(S)
        SPowerMinusHalf =scipy.linalg.inv(SPowerHalf)
        A1 = SPowerHalf@logm(SPowerMinusHalf@W1@SPowerMinusHalf)@SPowerHalf
                
        eigValA1,eigVecA1 =scipy.linalg.eigh(A1)            
        rank_A1 = len(np.abs(eigValA1)[np.abs(eigValA1)>eps_rank])
        
                
    eigVecW1 = np.abs(eigVecW1[:,::-1])
    eigValW1 = np.abs(eigValW1[::-1])    
    eigVecW2 = np.abs(eigVecW2[:,::-1])
    eigValW2 = np.abs(eigValW2[::-1])    
    eigVecS = np.abs(eigVecS[:,::-1])
    eigValS = np.abs(eigValS[::-1])
    eigVecA1 = np.abs(eigVecA1[:,::-1])
    eigValA1 = np.abs(eigValA1[::-1])
    
    r = len(eigValA1)        
    maxIndcies = np.argsort(eigValA1)[-r:][::-1]
    eigVec_norm = eigVecA1[:,maxIndcies]**2
    score = eigVec_norm@(eigValA1[maxIndcies])
    
    idx = np.argsort(score, 0)[::-1]   
    
    debug_data = (eigVecW1,eigValW1,eigVecW2,eigValW2,eigVecA1,eigValA1,eigVecS,eigValS,A1,S)
    return score,idx,debug_data
    
    
   
 
